End-to-End Lidar-Camera Self-Calibration for Autonomous Vehicles

Autonomous vehicles are equipped with a multi-modal sensor setup to enable the car to drive safely. The initial calibration of such perception sensors is a highly matured topic and is routinely done in an automated factory environment. However, an intriguing question arises on how to maintain the calibration quality throughout the vehicle's operating duration. Another challenge is to calibrate multiple sensors jointly to ensure no propagation of systemic errors. In this paper, we propose CaLiCa, an end-to-end deep self-calibration network which addresses the automatic calibration problem for pinhole camera and Lidar. We jointly predict the camera intrinsic parameters (focal length and distortion) as well as Lidar-Camera extrinsic parameters (rotation and translation), by regressing feature correlation between the camera image and the Lidar point cloud. The network is arranged in a Siamese-twin structure to constrain the network features learning to a mutually shared feature in both point cloud and camera (Lidar-camera constraint). Evaluation using KITTI datasets shows that we achieve 0.154 {\deg} and 0.059 m accuracy with a reprojection error of 0.028 pixel with a single-pass inference. We also provide an ablative study of how our end-to-end learning architecture offers lower terminal loss (21% decrease in rotation loss) compared to isolated calibration

==> fig/plot_compare.R <==
library(ggplot2)
library(dplyr)
library(Polychrome)

# dummy data for plot test (must load from R diile for real plot)
# df <- data.frame(Drives = c(rep("Translation\n(Ours)", 200),
#                         rep("Rotation\n(Ours)",200),
#                         rep("Translation\n(LCCNet)",200),
#                         rep("Rotation\n(LCCNet)",200)),
#                  F1 = c( rnorm(200,0.05,0.04), rnorm(200,0.12,0.054), rnorm(200,0.08,0.094), rnorm(200,0.24,0.074)),
#                  F2 = c( rnorm(200,0.061,0.05), rnorm(200,0.1701,0.05), rnorm(200,0.075,0.064), rnorm(200,0.18,0.084)),
#                  F3 = c( rnorm(200,0.085,0.075), rnorm(200,0.201,0.075), rnorm(200,0.1,0.09), rnorm(200,0.21,0.09)),
#                  F4 = c( rnorm(200,0.055,0.07),rnorm(200,0.1301,0.06), rnorm(200,0.07,0.074), rnorm(200,0.18,0.064)) )
# 
# names(df)[names(df) == 'F1'] <- "Drive 2011-09-28"
# names(df)[names(df) == 'F2'] <- "Drive 2011-09-29"
# names(df)[names(df) == 'F3'] <- "Drive 2011-09-30"
# names(df)[names(df) == 'F4'] <- "Drive 2011-10-03"
# 
# df2 <- tidyr::gather(df, key = "FVar", value = "value1", "Drive 2011-09-28", "Drive 2011-09-29", "Drive 2011-09-30", "Drive 2011-10-03")
# 
# df_intrinsic <- data.frame(Drives = c(rep("Baseline (Checkerboard)", 1),
#                                       rep("Ours", 1), rep("DSNet", 1)
#                            ),
#                  F1 = c(  rnorm(1,0.0201,0.00), rnorm(1,0.020,0.00), rnorm(1,0.025,0.00)),
#                  F2 = c( rnorm(1,0.022,0.00), rnorm(1,0.025,0.00), rnorm(1,0.026,0.00)),
#                  F3 = c(rnorm(1,0.023,0.00), rnorm(1,0.024,0.00), rnorm(1,0.025,0.00)),
#                  F4 = c( rnorm(1,0.020,0.00), rnorm(1,0.0228,0.00), rnorm(1,0.023,0.00)))
# 
# names(df_intrinsic)[names(df_intrinsic) == 'F1'] <- "Drive 2011-09-28"
# names(df_intrinsic)[names(df_intrinsic) == 'F2'] <- "Drive 2011-09-29"
# names(df_intrinsic)[names(df_intrinsic) == 'F3'] <- "Drive 2011-09-30"
# names(df_intrinsic)[names(df_intrinsic) == 'F4'] <- "Drive 2011-10-03"
# 
# df2_intrinsic <- tidyr::gather(df_intrinsic, key = "FVar", value = "value1", "Drive 2011-09-28", "Drive 2011-09-29", "Drive 2011-09-30", "Drive 2011-10-03")
# 

# custom palete
three_pallete <- c("#4581BA", "#D52622", "#42ae12")



two_pallete <- c("#D52622", "#42ae12" )

# rename legend
df2_intrinsic$Drives[df2_intrinsic$Drives == "Baseline (Checkerboard)"] <- "Baseline (Checkerboard) [21]"
df2_intrinsic$Drives[df2_intrinsic$Drives == "DSNet"] <- "DSNet [7]"


extrinsic_df_trans  <- dplyr::filter(df2, Drives %in% c("Translation\n(Ours)", "Translation\n(LCCNet)"))
extrinsic_df_trans$Drives[extrinsic_df_trans$Drives == "Translation\n(LCCNet)"] <- 'LCCNet [6]'
extrinsic_df_trans$Drives[extrinsic_df_trans$Drives == "Translation\n(Ours)"] <- 'Ours'
extrinsic_plot_trans <- extrinsic_df_trans %>% 
  ggplot(aes(Drives, value1, fill = Drives)) +  labs(x=NULL, fill="Extrinsic Translation Error") +
  # Custom the Y scales:
  scale_y_continuous(
  # Features of the first axis
  name = "Error [m]", breaks = scales::pretty_breaks(n = 10)) +
  

 
  
  
  
  scale_fill_manual(values = two_pallete) +  theme(text=element_text(family="sans")) +
  geom_boxplot() + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) + theme(strip.background = element_blank(), strip.text.x = element_blank()) 


###



intrinsic_plot <- df2_intrinsic %>% 
  ggplot(aes(Drives, value1, fill = Drives)) + labs( x=NULL,fill="Intrinsic Camera Error") +
  # Custom the Y scales:
  scale_y_continuous(
    
    # Features of the first axis
    name = "RMSE [px]", 
    sec.axis = sec_axis( trans=~.*1, name="RMS Reproj. error [px]"),
    
   
  ) +
  
  geom_bar(position="dodge", stat="identity") + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) +
  theme(axis.title.y.right = element_text(color = "white")) +
  theme(axis.text.y.right = element_text(color = "white")) 

extrinsic_df_rot  <- dplyr::filter(df2, Drives %in% c("Rotation\n(Ours)", "Rotation\n(LCCNet)"))
extrinsic_df_rot$Drives[extrinsic_df_rot$Drives == "Rotation\n(LCCNet)"] <- 'LCCNet [6]'
extrinsic_df_rot$Drives[extrinsic_df_rot$Drives == "Rotation\n(Ours)"] <- 'Ours'
extrinsic_plot_rot <- extrinsic_df_rot %>% 
  ggplot(aes(Drives, value1, fill = Drives)) +  labs(x=NULL, fill="Extrinsic Rotation Error") +
  # Custom the Y scales:
  scale_y_continuous(
    # Features of the first axis
    name = "Error [°]", breaks = scales::pretty_breaks(n = 5)) +
    
  scale_fill_manual(values = two_pallete)  +  theme(text=element_text(family="sans")) +
  geom_boxplot() + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) + theme(strip.background = element_blank(), strip.text.x = element_blank()) 


###
intrinsic_plot <- df2_intrinsic %>% 
  ggplot(aes(Drives, value1, fill = Drives)) + labs( x=NULL,fill="Intrinsic Camera Error") +
  # Custom the Y scales:
  scale_y_continuous(
    
    # Features of the first axis
    name = "RMSE [px]", 
    #sec.axis = sec_axis( trans=~.*1, name="RMS Reproj. error [px]"),
    breaks = scales::pretty_breaks(n = 10)
    
    
    
    
  ) +
  
  geom_bar(position="dodge", stat="identity") + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) +
  theme(axis.title.y.right = element_text(color = "white")) +
  theme(axis.text.y.right = element_text(color = "white")) +
  
  scale_fill_manual(values = three_pallete)  + theme(text=element_text(family="sans")) 


library(ggpubr)
ggarrange(intrinsic_plot, extrinsic_plot_trans, extrinsic_plot_rot, ncol=1, nrow=3, common.legend = FALSE, legend="bottom")

# stat for table
n_sample_cb <- 25
n_sample_calica <- 1000
mean_intrinsic_dsnet <-sqrt((sum(((df2_intrinsic$value1[df2_intrinsic$Drives == "DSNet [7]"])^2)*n_sample))/(n_sample*4))
mean_intrinsic_ours <-sqrt((sum(((df2_intrinsic$value1[df2_intrinsic$Drives == "Ours"])^2)*n_sample_calica))/(n_sample_calica*4))

mean_extrinsic_rot_lccnet <-mean(extrinsic_df_rot$value1[extrinsic_df_rot$Drives == "LCCNet [6]"])
mean_extrinsic_trans_lccnet <-mean(extrinsic_df_trans$value1[extrinsic_df_rot$Drives == "LCCNet [6]"])

mean_extrinsic_rot_ours <-mean(extrinsic_df_rot$value1[extrinsic_df_rot$Drives == "Ours"])
mean_extrinsic_trans_ours <-mean(extrinsic_df_trans$value1[extrinsic_df_rot$Drives == "Ours"])


==> fig/plot_compare_1.R <==
library(ggplot2)
library(dplyr)
library(Polychrome)

# dummy data for plot test (must load from R diile for real plot)
# df <- data.frame(Drives = c(rep("Translation\n(Ours)", 200),
#                         rep("Rotation\n(Ours)",200),
#                         rep("Translation\n(LCCNet)",200),
#                         rep("Rotation\n(LCCNet)",200)),
#                  F1 = c( rnorm(200,0.05,0.04), rnorm(200,0.12,0.054), rnorm(200,0.08,0.094), rnorm(200,0.24,0.074)),
#                  F2 = c( rnorm(200,0.061,0.05), rnorm(200,0.1701,0.05), rnorm(200,0.075,0.064), rnorm(200,0.18,0.084)),
#                  F3 = c( rnorm(200,0.085,0.075), rnorm(200,0.201,0.075), rnorm(200,0.1,0.09), rnorm(200,0.21,0.09)),
#                  F4 = c( rnorm(200,0.055,0.07),rnorm(200,0.1301,0.06), rnorm(200,0.07,0.074), rnorm(200,0.18,0.064)) )
# 
# names(df)[names(df) == 'F1'] <- "Drive 2011-09-28"
# names(df)[names(df) == 'F2'] <- "Drive 2011-09-29"
# names(df)[names(df) == 'F3'] <- "Drive 2011-09-30"
# names(df)[names(df) == 'F4'] <- "Drive 2011-10-03"
# 
# df2 <- tidyr::gather(df, key = "FVar", value = "value1", "Drive 2011-09-28", "Drive 2011-09-29", "Drive 2011-09-30", "Drive 2011-10-03")
# 
# df_intrinsic <- data.frame(Drives = c(rep("Baseline (Checkerboard)", 1),
#                                       rep("Ours", 1), rep("DSNet", 1)
#                            ),
#                  F1 = c(  rnorm(1,0.0201,0.00), rnorm(1,0.020,0.00), rnorm(1,0.025,0.00)),
#                  F2 = c( rnorm(1,0.022,0.00), rnorm(1,0.025,0.00), rnorm(1,0.026,0.00)),
#                  F3 = c(rnorm(1,0.023,0.00), rnorm(1,0.024,0.00), rnorm(1,0.025,0.00)),
#                  F4 = c( rnorm(1,0.020,0.00), rnorm(1,0.0228,0.00), rnorm(1,0.023,0.00)))
# 
# names(df_intrinsic)[names(df_intrinsic) == 'F1'] <- "Drive 2011-09-28"
# names(df_intrinsic)[names(df_intrinsic) == 'F2'] <- "Drive 2011-09-29"
# names(df_intrinsic)[names(df_intrinsic) == 'F3'] <- "Drive 2011-09-30"
# names(df_intrinsic)[names(df_intrinsic) == 'F4'] <- "Drive 2011-10-03"
# 
# df2_intrinsic <- tidyr::gather(df_intrinsic, key = "FVar", value = "value1", "Drive 2011-09-28", "Drive 2011-09-29", "Drive 2011-09-30", "Drive 2011-10-03")
# 

# custom palete
three_pallete <- c("#4581BA", "#D52622", "#42ae12")



two_pallete <- c("#D52622", "#42ae12" )

# rename legend
df2_intrinsic$Drives[df2_intrinsic$Drives == "Baseline (Checkerboard)"] <- "Baseline (Checkerboard) [21]"
df2_intrinsic$Drives[df2_intrinsic$Drives == "DSNet"] <- "DSNet [7]"


extrinsic_df_trans  <- dplyr::filter(df2, Drives %in% c("Translation\n(Ours)", "Translation\n(LCCNet)"))
extrinsic_df_trans$Drives[extrinsic_df_trans$Drives == "Translation\n(LCCNet)"] <- 'LCCNet [6]'
extrinsic_df_trans$Drives[extrinsic_df_trans$Drives == "Translation\n(Ours)"] <- 'Ours'
extrinsic_plot_trans <- extrinsic_df_trans %>% 
  ggplot(aes(Drives, value1, fill = Drives)) +  labs(x=NULL, fill="Extrinsic Translation Error") +
  # Custom the Y scales:
  scale_y_continuous(
  # Features of the first axis
  name = "Error [m]", breaks = scales::pretty_breaks(n = 10)) +
  

 
  
  
  
  scale_fill_manual(values = two_pallete) +  theme(text=element_text(family="sans")) +
  geom_boxplot() + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) + theme(strip.background = element_blank(), strip.text.x = element_blank()) 


###



intrinsic_plot <- df2_intrinsic %>% 
  ggplot(aes(Drives, value1, fill = Drives)) + labs( x=NULL,fill="Intrinsic Camera Error") +
  # Custom the Y scales:
  scale_y_continuous(
    
    # Features of the first axis
    name = "RMSE [px]", 
    sec.axis = sec_axis( trans=~.*1, name="RMS Reproj. error [px]"),
    
   
  ) +
  
  geom_bar(position="dodge", stat="identity") + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) +
  theme(axis.title.y.right = element_text(color = "white")) +
  theme(axis.text.y.right = element_text(color = "white")) 

extrinsic_df_rot  <- dplyr::filter(df2, Drives %in% c("Rotation\n(Ours)", "Rotation\n(LCCNet)"))
extrinsic_df_rot$Drives[extrinsic_df_rot$Drives == "Rotation\n(LCCNet)"] <- 'LCCNet [6]'
extrinsic_df_rot$Drives[extrinsic_df_rot$Drives == "Rotation\n(Ours)"] <- 'Ours'
extrinsic_plot_rot <- extrinsic_df_rot %>% 
  ggplot(aes(Drives, value1, fill = Drives)) +  labs(x=NULL, fill="Extrinsic Rotation Error") +
  # Custom the Y scales:
  scale_y_continuous(
    # Features of the first axis
    name = "Error [°]", breaks = scales::pretty_breaks(n = 5)) +
    
  scale_fill_manual(values = two_pallete)  +  theme(text=element_text(family="sans")) +
  geom_boxplot() + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) + theme(strip.background = element_blank(), strip.text.x = element_blank()) 


###
intrinsic_plot <- df2_intrinsic %>% 
  ggplot(aes(Drives, value1, fill = Drives)) + labs( x=NULL,fill="Intrinsic Camera Error") +
  # Custom the Y scales:
  scale_y_continuous(
    
    # Features of the first axis
    name = "RMSE [px]", 
    #sec.axis = sec_axis( trans=~.*1, name="RMS Reproj. error [px]"),
    breaks = scales::pretty_breaks(n = 10)
    
    
    
    
  ) +
  
  geom_bar(position="dodge", stat="identity") + 
  facet_grid(. ~ FVar) + 
  theme(axis.text.x = element_blank()) + theme(axis.text.y = element_blank()) + 
  theme(axis.text.y = element_text(size=12)) +
  theme(axis.title.y.right = element_text(color = "white")) +
  theme(axis.text.y.right = element_text(color = "white")) +
  
  scale_fill_manual(values = three_pallete)  + theme(text=element_text(family="sans")) 

Sys.setenv(R_GSCMD="C:/Program Files/gs/gs9.15/bin/gswin32c.exe")
embedFonts( path.expand("~/Rplots.pdf") )

library(ggpubr)
ggarrange(intrinsic_plot, extrinsic_plot_trans, extrinsic_plot_rot, ncol=1, nrow=3, common.legend = FALSE, legend="bottom")

# stat for table
n_sample_cb <- 35
n_sample_calica <- 740
mean_intrinsic_cb <-sqrt((sum(((df2_intrinsic$value1[df2_intrinsic$Drives == "Baseline (Checkerboard) [21]"])^2)*n_sample))/(n_sample*4))
mean_intrinsic_dsnet <-sqrt((sum(((df2_intrinsic$value1[df2_intrinsic$Drives == "DSNet [7]"])^2)*n_sample))/(n_sample*4))
mean_intrinsic_ours <-sqrt((sum(((df2_intrinsic$value1[df2_intrinsic$Drives == "Ours"])^2)*n_sample_calica))/(n_sample_calica*4))

mean_extrinsic_rot_lccnet <-mean(extrinsic_df_rot$value1[extrinsic_df_rot$Drives == "LCCNet [6]"])
mean_extrinsic_trans_lccnet <-mean(extrinsic_df_trans$value1[extrinsic_df_rot$Drives == "LCCNet [6]"])

mean_extrinsic_rot_ours <-mean(extrinsic_df_rot$value1[extrinsic_df_rot$Drives == "Ours"])
mean_extrinsic_trans_ours <-mean(extrinsic_df_trans$value1[extrinsic_df_rot$Drives == "Ours"])

